Contribution to the discussion of "When should meta-analysis avoid making hidden normality assumptions?": A Bayesian perspective

Contribution to the discussion of "When should meta-analysis avoid making hidden normality assumptions?" by Dan Jackson and Ian R. White (2018; https://doi.org/10.1002/bimj.201800071).

==> discussion-R-code.R <==
################################################################################
#
#  Hajek/Stead (2001) smoking cessation example
#
#  Hajek P, Stead LF.
#  Aversive smoking for smoking cessation.
#  Cochrane Database of Systematic Reviews 2001, Issue 3. Art. No.: CD000546.
#  DOI: 10.1002/14651858.CD000546.pub2.
#
#  Analysis 1.1, p.26
#
#  (Example 1 discussed in  Jackson D, White I: "When should meta-analysis
#   avoid making hidden normality assumptions?", Biometrical Journal, 2018.)
#
################################################################################


# specify data:
HajekStead <- cbind.data.frame("study" = c("Barkley 1977", "Brandon 1987", "Curtis 1976", "Elliot 1978",
                                           "Erickson 1983", "Flaxman 1978", "Hall 1984", "Lando 1975",
                                           "Lando 1976", "Lando 1978", "Lichtenstein 1973", "Tongas 1979"),
                               "year"  = c(1977,1987,1976,1978, 1983,1978,1984,1975, 1976,1978,1973,1979),
                               "treat.n"       = c( 5, 9, 2, 3,  7,13,26, 3,  6,14, 6, 3),
                               "treat.total"   = c(12,18,12,19, 10,32,68,15, 14,42,10,16),
                               "control.n"     = c( 0, 8, 2, 2,  1, 7,20, 3,  3, 9, 3, 1),
                               "control.total" = c(12,20,14,18,  7,32,67,17, 11,41,10,19),
                               stringsAsFactors=FALSE)

# show data:
HajekStead
HajekStead[order(HajekStead$year),]

# compute effect sizes (ORs):
require("metafor")
# all 12 studies:
effsize12 <- escalc(measure="OR",
                    ai=treat.n,   n1i=treat.total,
                    ci=control.n, n2i=control.total,
                    slab=study, data=HajekStead)

# 3 most recent studies only:
effsize03 <- escalc(measure="OR",
                    ai=treat.n,   n1i=treat.total,
                    ci=control.n, n2i=control.total,
                    subset=which(HajekStead$year > 1980),   # 3 studies: 2,5,7
                    slab=study, data=HajekStead)


# analyze both data sets (using the "bayesmeta" package)
# based on different priors (half-normal with scales 0.5 and 1.0):
require("bayesmeta")
bma12HN05 <- bayesmeta(effsize12, tau.prior=function(t){dhalfnormal(t,scale=0.5)})
bma12HN10 <- bayesmeta(effsize12, tau.prior=function(t){dhalfnormal(t,scale=1.0)})
bma03HN05 <- bayesmeta(effsize03, tau.prior=function(t){dhalfnormal(t,scale=0.5)})
bma03HN10 <- bayesmeta(effsize03, tau.prior=function(t){dhalfnormal(t,scale=1.0)})

# perform frequentist analyses (using "metafor" package)
# utilizing normal approximation:
fma12norm <- rma(effsize12)
fma03norm <- rma(effsize03)

# show some forest plots:
forestplot(bma12HN05, xlab="log-OR")
forest(fma12norm)

# show estimates (12 studies):
round(rbind("HNorm(0.5)"   = bma12HN05$summary[c(2,4:6),"mu"],
            "HNorm(1.0)"   = bma12HN10$summary[c(2,4:6),"mu"],
            "freq"         = c(fma12norm$b, fma12norm$se, fma12norm$ci.lb, fma12norm$ci.ub)),2)

# show estimates (3 studies):
round(rbind("HNorm(0.5)"   = bma03HN05$summary[c(2,4:6),"mu"],
            "HNorm(1.0)"   = bma03HN10$summary[c(2,4:6),"mu"],
            "freq"         = c(fma03norm$b, fma03norm$se, fma03norm$ci.lb, fma03norm$ci.ub)),2)


# density plot -- 12 studies:
x <- seq(-0.25,1.85, le=400)
plot(range(x), 0:1, main="k=12",
     xlim=c(-0.1, 1.7), ylim=c(0, dnorm(fma12norm$b, mean=fma12norm$b, sd=fma12norm$se)),
     xlab="effect (log-OR)", ylab="probability density")
abline(h=0, v=0, col="darkgrey")
lines(x, dnorm(x, mean=fma12norm$b, sd=fma12norm$se), col="red")
lines(x, bma12HN05$dposterior(mu=x), col="blue")
lines(x, dnorm(x, mean=bma12HN05$summary["mean","mu"], sd=bma12HN05$summary["sd","mu"]), col="blue", lty=2)


# density plot -- 3 studies:
x <- seq(-0.95,2.45, le=400)
plot(range(x), 0:1, main="k=3",
     xlim=c(-0.8, 2.3), ylim=c(0, dnorm(fma03norm$b, mean=fma03norm$b, sd=fma03norm$se)),
     xlab="effect (log-OR)", ylab="probability density")
abline(h=0, v=0, col="darkgrey")
lines(x, dnorm(x, mean=fma03norm$b, sd=fma03norm$se), col="red")
lines(x, bma03HN05$dposterior(mu=x), col="blue")
lines(x, dnorm(x, mean=bma03HN05$summary["mean","mu"], sd=bma03HN05$summary["sd","mu"]), col="blue", lty=2)

